Semiclassical Limit of Resonance States in Chaotic Scattering

Resonance states in quantum chaotic scattering systems have a multifractal structure that depends on their decay rate. We show how classical dynamics describes this structure for all decay rates in the semiclassical limit. This result for chaotic scattering systems corresponds to the well-established quantum ergodicity for closed chaotic systems. Specifically, we generalize Ulam's matrix approximation of the Perron-Frobenius operator, giving rise to conditionally invariant measures of various decay rates. There are many matrix approximations leading to the same decay rate and we conjecture a criterion for selecting the one relevant for resonance states. Numerically, we demonstrate that resonance states in the semiclassical limit converge to the selected measure. Example systems are a dielectric cavity, the three-disk scattering system, and open quantum maps.

==> anc/code/LICENSE <==
This project is licensed under the terms of the MIT license.

Copyright 2024 Roland Ketzmerick, Florian Lorenz, Jan Robert Schmidt

Permission is hereby granted, free of charge, to any person obtaining a copy of
this software and associated documentation files (the “Software”), to deal in
the Software without restriction, including without limitation the rights to
use, copy, modify, merge, publish, distribute, sublicense, and/or sell copies
of the Software, and to permit persons to whom the Software is furnished to do
so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED “AS IS”, WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/code/README <==
This code is published together with

'Semiclassical limit of resonance states in chaotic scattering'
Roland Ketzmerick, Florian Lorenz, and Jan Robert Schmidt
Physical Review Letters (2024)

This project is licensed under the terms of the MIT license, see file LICENSE.

The code is tested with Python 3.11.9 and the following packages:
- numpy 1.26.4
- scipy 1.14.1
- numba 0.60.0
- matplotlib 3.9.2

Example files
=============

- example_limacon.py
  This reproduces Figs. 1 and S2 (ray) with reduced resolution.

- example_three_disk.py
  This reproduces Fig. S4 (ray) with reduced resolution.

- example_standard_map.py
  This reproduces Figs. S6 and S8 (classical) with reduced resolution.


Main file
=========

The main file for computation contain the following classes which
implement the method explained in the supplementary material:

- ray_ulam.py:
  RayUlam:
    main class for computing P_L, P, and mu

    RayUlamMap:
      derived from RayUlam, contains specializations for symplectic maps maps
      (iteration, natural measure)

    RayUlamThreeDisk:
      derived from RayUlam, contains specializations for the three disk system
      (iteration) and computation of the measures in position space

    RayUlamCavity:
      derived from RayUlam, contains specializations for dielectric cavities and
      computation of the measures in position space

      RayUlamLimacon:
        derived from RayUlamCavity, contains specializations for the limacon shape
        (shape, iteration)



==> anc/code/example_limacon.py <==
"""Conditionally invariant measures describing resonance states of a limacon
shaped cavity.
This reproduces Figs. 1 and S2 (ray) with reduced resolution.

This code is published together with

'Semiclassical limit of resonance states in chaotic scattering'
Roland Ketzmerick, Florian Lorenz, and Jan Robert Schmidt
Physical Review Letters (2024)

This project is licensed under the terms of the MIT license, see file LICENSE.
"""

import matplotlib.pyplot as plt
import matplotlib.colors as col
import numpy as np
from ray_ulam import RayUlamLimacon


def main():
    epsilon = 0.6
    n_ref = 3.3
    polarization = "TM"
    # number of Ulam cells per dimension in desymmetrized phase space
    # s in [0, L/2], p in [-1, 1]
    n_grid = (100, 200)
    n_cell = 20  # number of points within Ulam cell per dimension
    # desired gamma for conditionally invariant measures:
    gammas = [0.03, 0.0534, 0.09]  # for method A

    gamma_critical = 0.05

    # method A works for gamma in [gamma_nat, gamma_inv]
    method = "A"
    options = dict(
        tol=1e-10,
        n_gamma=0,  # number of steps between consecutive gammas
        gamma_critical=gamma_critical,
        time_reversal_symmetric=True,
    )

    # parameters for measure in position space
    region = (-0.5167, 1.7, 0.0, 1.241352)

    # resolution
    n_x = 500
    n_y = 560 // 2

    n_orbits = int(1e5)         # number of used trajectories per run
    num_runs = 10               # number of runs
    points_per_max_time = 10    # number of points distributed along one ray
    factor_outside = 10         # increase statistics outside
                                # (without increasing intensity)

    # create RayUlamLimacon object
    ray_ulam = RayUlamLimacon(
        epsilon=epsilon,
        n_ref=n_ref,
        polarization=polarization,
        n_grid=n_grid,
        n_cell=n_cell,
    )

    compute_transition_matrix(ray_ulam)

    compute_natural_measure(ray_ulam, plot=True)

    compute_limit_measure(ray_ulam, gammas, method, options, plot=True)

    compute_limit_measure_position(
        ray_ulam,
        region,
        n_x,
        n_y,
        n_orbits,
        num_runs,
        points_per_max_time,
        factor_outside,
        plot=True,
    )


def compute_transition_matrix(ray_ulam):
    print("Computing Lebesgue transition matrix")
    ray_ulam.transition_matrix_Lebesgue()


def compute_natural_measure(ray_ulam, plot=True):
    print()
    print("Computing natural measure")
    ray_ulam.natural_measure()
    print(f"gamma_nat = {ray_ulam.gamma_nat:.3f}")

    if ray_ulam.polarization == "TM":
        print()
        print("Computing inverse natural measure")
        ray_ulam.natural_measure(inverse=True, time_reversal_symmetric=True)
        print(f"gamma_inv = {ray_ulam.gamma_inv:.3f}")

    if plot:
        n_grid = ray_ulam.n_grid

        # plot natural measure
        if ray_ulam.polarization == "TM":
            fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(8, 4))
        else:
            fig, ax1 = plt.subplots(1, 1, figsize=(4, 4))

        mu_nat = ray_ulam.mu_nat.reshape(n_grid[1], n_grid[0])
        mu_nat = np.hstack((mu_nat, mu_nat[::-1, ::-1]))
        mu_nat /= np.mean(mu_nat)
        im = ax1.imshow(
            mu_nat,
            extent=(0, ray_ulam.length, -1, 1),
            origin="lower",
            cmap="magma_r",
            vmin=0,
            vmax=8,
        )
        fig.colorbar(im)
        ax1.set_title(r"$\gamma_{\mathrm{nat}} =" + f"{ray_ulam.gamma_nat:.3f}" + r"$")
        ax1.set_xlabel(r"$s$")
        ax1.set_ylabel(r"$p$")
        ax1.set_xlim(0, ray_ulam.length)
        ax1.set_ylim(-1, 1)
        ax1.set_aspect("auto")

        if ray_ulam.polarization == "TM":
            mu_inv = ray_ulam.mu_inv.reshape(n_grid[1], n_grid[0])
            mu_inv = np.hstack((mu_inv, mu_inv[::-1, ::-1]))
            mu_inv /= np.mean(mu_inv)
            im = ax2.imshow(
                mu_inv,
                extent=(0, ray_ulam.length, -1, 1),
                origin="lower",
                cmap="magma_r",
                vmin=0,
                vmax=8,
            )
            fig.colorbar(im)
            ax2.set_title(r"$\gamma_{\mathrm{inv}} =" + f"{ray_ulam.gamma_inv:.3f}" + r"$")
            ax2.set_xlabel(r"$s$")
            ax2.set_ylabel(r"$p$")
            ax2.set_xlim(0, ray_ulam.length)
            ax2.set_ylim(-1, 1)
            ax2.set_aspect("auto")

        fig.tight_layout()
        plt.show()


def compute_limit_measure(ray_ulam, gammas, method, options, plot=True):
    print()
    print("Computing semiclassical limit measure")
    ray_ulam.limit_measure(gammas, method, options)

    if plot:
        n_grid = ray_ulam.n_grid

        # plot semiclassical limit measure
        fig, ax = plt.subplots(1, len(gammas), figsize=(len(gammas) * 4, 4))
        if len(gammas) == 1:
            ax = [ax]

        for i, gamma in enumerate(gammas):
            mu = ray_ulam.mu[i].reshape(n_grid[1], n_grid[0])
            mu = np.hstack((mu, mu[::-1, ::-1]))
            mu /= np.mean(mu)
            im = ax[i].imshow(
                mu,
                extent=(0, ray_ulam.length, -1, 1),
                origin="lower",
                cmap="magma_r",
                vmin=0,
                vmax=8,
            )
            fig.colorbar(im, ax=ax[i])
            ax[i].set_title(r"$\gamma =" + f"{gamma:.3f}" + r"$")
            ax[i].set_xlabel(r"$s$")
            ax[i].set_ylabel(r"$p$")
            ax[i].set_xlim(0, ray_ulam.length)
            ax[i].set_ylim(-1, 1)
            ax[i].set_aspect("auto")

        fig.tight_layout()
        plt.show()


def compute_limit_measure_position(
    ray_ulam,
    region,
    n_x,
    n_y,
    n_orbits,
    num_runs,
    points_per_max_time,
    factor_outside,
    plot=True,
):
    print()
    print("Computing semiclassical limit measure in position space")
    ray_ulam.limit_measure_position(region, n_x, n_y, n_orbits, num_runs,
                                    points_per_max_time, factor_outside)

    if plot:
        # define colormap: white, orange, darkorange or black
        start  = np.array([1, 1, 1])          # white
        middle = np.array([1, 90./255., 0])   # orange
        end    = 0.4 * middle                 # darkorange (black = 0.0)
        part1 = 128
        ramp1 = np.linspace(0, 1, part1)[:, np.newaxis]
        ramp2 = np.linspace(0, 1, 256 - part1)[:, np.newaxis]
        colors1 = start  + ramp1 * (middle - start)
        colors2 = middle + ramp2 * (end - middle)
        colors = np.append(colors1, colors2, axis=0)
        cmap = col.ListedColormap(colors)

        mu_position = np.concatenate(
                ([ray_ulam.mu_nat_position], ray_ulam.mu_position), axis=0
        )
        gammas = np.concatenate(([ray_ulam.gamma_nat], ray_ulam.gammas))

        if ray_ulam.polarization == 'TM':
            mu_position = np.concatenate(
                (mu_position, [ray_ulam.mu_inv_position]), axis=0
            )
            gammas = np.concatenate((gammas, [ray_ulam.gamma_inv]))

        fig, ax = plt.subplots(1, len(gammas), figsize=(len(gammas) * 4, 4))
        if len(gammas) == 1:
            ax = [ax]

        for i, gamma in enumerate(gammas):
            mu_pos = np.vstack((mu_position[i, ::-1], mu_position[i]))
            im = ax[i].imshow(
                mu_pos,
                extent=[region[0], region[1], -region[3], region[3]],
                origin="lower",
                vmin=0,
                vmax=3,
                cmap=cmap,
            )
            fig.colorbar(im, ax=ax[i])

            phi = np.linspace(0, 2*np.pi, 1000)
            z = (1 + ray_ulam.epsilon * np.cos(phi)) * np.exp(1j * phi)
            ax[i].plot(z.real, z.imag, color='k', lw='2',
            )
            ax[i].set_title(r"$\gamma =" + f"{gamma:.3f}" + r"$")
            ax[i].set_xlabel(r"$x$")
            ax[i].set_ylabel(r"$y$")
            ax[i].set_aspect("equal")
            ax[i].set_xlim(region[0], region[1])
            ax[i].set_ylim(-region[3], region[3])

        fig.tight_layout()
        plt.show()


if __name__ == "__main__":
    main()


==> anc/code/example_standard_map.py <==
"""Conditionally invariant measures describing resonance states of the
standard map with partial or full escape.
This reproduces Figs. S6 and S8 (classical) with reduced resolution.

This code is published together with

'Semiclassical limit of resonance states in chaotic scattering'
Roland Ketzmerick, Florian Lorenz, and Jan Robert Schmidt
Physical Review Letters (2024)

This project is licensed under the terms of the MIT license, see file LICENSE.
"""

from functools import partial
import matplotlib.pyplot as plt
import numpy as np
from ray_ulam import RayUlamMap


def half_kick_standard_map(q, p, K):
    """Iteration of half-kicked standard map on torus.

    Parameters
    ----------
    q : np.ndarray
        Position coordinate.
    p : np.ndarray
        Momentum coordinate.
    K : float
        Kick strength.

    Returns
    -------
    q_new : np.ndarray
        New position coordinate.
    p_new : np.ndarray
        New momentum coordinate.
    """

    p_tmp = p + 0.5 * K / (2 * np.pi) * np.sin(2 * np.pi * q)
    q_new = q + p_tmp
    p_new = p_tmp + 0.5 * K / (2 * np.pi) * np.sin(2 * np.pi * q_new)
    return q_new % 1, p_new % 1


def reflection_standard_map(q, p, f, ql, qr):
    """Reflection of standard map on torus on a stripe parallel to p-axis.

    Parameters
    ----------
    q : np.ndarray
        Position coordinate.
    p : np.ndarray
        Momentum coordinate.
    f : float
        Reflectivity.
    ql : float
        Left border of reflection stripe.
    qr : float
        Right border of reflection stripe.

    Returns
    -------
    r : np.ndarray
        Reflectivity at coordinate (q, p).
    """

    r = np.ones_like(q)
    r[(q > ql) * (q < qr)] = f
    return r


def main_standard_map():
    K = 10.0
    n_grid = 100  # number of Ulam cells per dimension in phase space
    n_cell = 20   # number of points within Ulam cell per dimension
    time_reversal_symmetric = True  # closed system dynamics is TRS
    gammas = [0.35, 0.55, 0.75]

    # partial escape
    f = 0.2   # reflectivity
    ql = 0.3  # left border reflection
    qr = 0.6  # right border reflection
    inverse = True
    gamma_critical = 0.5

    # full escape
    # f = 0.0   # reflectivity
    # ql = 0.3  # left border reflection
    # qr = 0.6  # right border reflection
    # inverse = False
    # gamma_critical = None

    # method A works for gamma in [gamma_nat, gamma_inv]
    method = "A"
    options = dict(
        tol=1e-10,
        n_gamma=0,  # number of steps between consecutive gammas
        gamma_critical=gamma_critical,
        time_reversal_symmetric=time_reversal_symmetric,
    )

    mapping = partial(half_kick_standard_map, K=K)
    refl = partial(reflection_standard_map, f=f, ql=ql, qr=qr)

    ray_ulam = RayUlamMap(
        mapping,
        refl,
        n_grid=n_grid,
        n_cell=n_cell,
        q_range=(0.0, 1.0),
        p_range=(0.0, 1.0),
    )

    compute_transition_matrix(ray_ulam)

    compute_natural_measure(
        ray_ulam,
        inverse=inverse,
        time_reversal_symmetric=time_reversal_symmetric,
        plot=True,
    )

    compute_limit_measure(ray_ulam, gammas, method, options, plot=True)


def compute_transition_matrix(ray_ulam):
    print("Computing Lebesgue transition matrix")
    ray_ulam.transition_matrix_Lebesgue()


def compute_natural_measure(
    ray_ulam, inverse=False, time_reversal_symmetric=False, plot=True
):
    print()
    print("Computing natural measure")
    ray_ulam.natural_measure()
    print(f"gamma_nat = {ray_ulam.gamma_nat:.3f}")

    if inverse:
        print()
        print("Computing inverse natural measure")
        ray_ulam.natural_measure(
            inverse=True, time_reversal_symmetric=time_reversal_symmetric
        )
        print(f"gamma_inv = {ray_ulam.gamma_inv:.3f}")

    if plot:
        n_grid = ray_ulam.n_grid

        # plot natural measure
        if inverse:
            fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(8, 4))
        else:
            fig, ax1 = plt.subplots()

        mu_nat = ray_ulam.mu_nat.reshape(n_grid[1], n_grid[0])
        mu_nat /= np.mean(mu_nat[mu_nat > 1e-10 * np.mean(mu_nat)])
        im = ax1.imshow(
            mu_nat,
            extent=(0, 1, 0, 1),
            origin="lower",
            cmap="magma_r",
            vmin=0,
        )
        fig.colorbar(im)
        ax1.set_title(
            r"$\gamma_{\mathrm{nat}} =" + f"{ray_ulam.gamma_nat:.3f}" + r"$"
        )
        ax1.set_xlabel(r"$q$")
        ax1.set_ylabel(r"$p$")

        if inverse:
            mu_inv = ray_ulam.mu_inv.reshape(n_grid[1], n_grid[0])
            mu_inv /= np.mean(mu_inv[mu_inv > 1e-10 * np.mean(mu_inv)])
            im = ax2.imshow(
                mu_inv,
                extent=(0, 1, 0, 1),
                origin="lower",
                cmap="magma_r",
                vmin=0,
            )
            fig.colorbar(im)
            ax2.set_title(
                r"$\gamma_{\mathrm{inv}} =" + f"{ray_ulam.gamma_inv:.3f}" + r"$"
            )
            ax2.set_xlabel(r"$q$")
            ax2.set_ylabel(r"$p$")

        fig.tight_layout()
        plt.show()


def compute_limit_measure(ray_ulam, gammas, method, options, plot=True):
    print()
    print("Computing semiclassical limit measure")
    ray_ulam.limit_measure(gammas, method, options)

    if plot:
        n_grid = ray_ulam.n_grid

        # plot semiclassical limit measure
        fig, ax = plt.subplots(1, len(gammas), figsize=(len(gammas) * 4, 4))
        if len(gammas) == 1:
            ax = [ax]

        for i, gamma in enumerate(gammas):
            mu = ray_ulam.mu[i].reshape(n_grid[1], n_grid[0])
            mu /= np.mean(mu[mu > 1e-10 * np.mean(mu)])
            im = ax[i].imshow(
                mu,
                extent=(0, 1, 0, 1),
                origin="lower",
                cmap="magma_r",
                vmin=0,
            )
            fig.colorbar(im, ax=ax[i])
            ax[i].set_title(r"$\gamma =" + f"{gamma:.3f}" + r"$")
            ax[i].set_xlabel(r"$q$")
            ax[i].set_ylabel(r"$p$")
            ax[i].set_aspect("auto")

        fig.tight_layout()
        plt.show()


if __name__ == "__main__":
    main_standard_map()


==> anc/code/example_three_disk.py <==
"""Conditionally invariant measures describing resonance states of the
three-disk scattering system.
This reproduces Fig. S4 (ray) with reduced resolution.

This code is published together with

'Semiclassical limit of resonance states in chaotic scattering'
Roland Ketzmerick, Florian Lorenz, and Jan Robert Schmidt
Physical Review Letters (2024)

This project is licensed under the terms of the MIT license, see file LICENSE.
"""

import matplotlib.pyplot as plt
import matplotlib.colors as col
import numpy as np
from ray_ulam import RayUlamThreeDisk


def main():
    R = 2.1
    # number of Ulam cells per dimension in desymmetrized phase space
    # s in [0, 2*pi/3], p in [-1, 1]
    n_grid = (100, 200)
    n_cell = 20  # number of points within Ulam cell per dimension
    # desired gamma for conditionally invariant measures:
    gammas = [0.6, 1.0, 1.4, 1.8]  # for method A

    # method A works for gamma in [gamma_nat, gamma_inv]
    method = "A"
    options = dict(
        tol=1e-10,
        n_gamma=0,  # number of steps between consecutive gammas
    )

    # parameters for measure in position space
    region = (0.0, 0.5, 0.0, 0.7)
    n_x = 100
    n_y = 100
    n_orbits = int(1e6)
    num_runs = 15

    ray_ulam = RayUlamThreeDisk(R=R, n_grid=n_grid, n_cell=n_cell)

    compute_transition_matrix(ray_ulam)

    compute_natural_measure(ray_ulam, plot=True)

    compute_limit_measure(ray_ulam, gammas, method, options, plot=True)

    compute_limit_measure_position(
        ray_ulam, region, n_x, n_y, n_orbits, num_runs, plot=True
    )


def compute_transition_matrix(ray_ulam):
    print("Computing Lebesgue transition matrix")
    ray_ulam.transition_matrix_Lebesgue()


def compute_natural_measure(ray_ulam, plot=True):
    print()
    print("Computing natural measure")
    ray_ulam.natural_measure()
    print(f"gamma_nat = {ray_ulam.gamma_nat:.3f}")

    if plot:
        n_grid = ray_ulam.n_grid
        p_factor, step = np.linspace(-1, 1, n_grid[1], endpoint=False, retstep=True)
        p_factor += step / 2
        p_factor = np.sqrt(1.0 - p_factor**2)[:, np.newaxis]

        # plot natural measure
        fig, ax = plt.subplots()

        mu_nat = ray_ulam.mu_nat.reshape(n_grid[1], n_grid[0]) * p_factor
        mu_nat /= np.mean(mu_nat[mu_nat > 1e-10 * np.mean(mu_nat)])
        im = ax.imshow(
            mu_nat,
            extent=(0, 2 * np.pi / 3, -1, 1),
            origin="lower",
            cmap="magma_r",
            vmin=0,
        )
        fig.colorbar(im)
        ax.set_title(r"$\gamma_{\mathrm{nat}} =" + f"{ray_ulam.gamma_nat:.3f}" + r"$")
        ax.set_xlabel(r"$q$")
        ax.set_ylabel(r"$p$")
        ax.set_xlim(0, 1)
        ax.set_ylim(-1, 1)
        ax.set_aspect("auto")

        fig.tight_layout()
        plt.show()


def compute_limit_measure(ray_ulam, gammas, method, options, plot=True):
    print()
    print("Computing semiclassical limit measure")
    ray_ulam.limit_measure(gammas, method, options)

    if plot:
        n_grid = ray_ulam.n_grid
        p_factor, step = np.linspace(-1, 1, n_grid[1], endpoint=False, retstep=True)
        p_factor += step / 2
        p_factor = np.sqrt(1.0 - p_factor**2)[:, np.newaxis]

        # plot semiclassical limit measure
        fig, ax = plt.subplots(1, len(gammas), figsize=(len(gammas) * 4, 4))
        if len(gammas) == 1:
            ax = [ax]

        for i, gamma in enumerate(gammas):
            mu = ray_ulam.mu[i].reshape(n_grid[1], n_grid[0]) * p_factor
            mu /= np.mean(mu[mu > 1e-10 * np.mean(mu)])
            im = ax[i].imshow(
                mu,
                extent=(0, 2 * np.pi / 3, -1, 1),
                origin="lower",
                cmap="magma_r",
                vmin=0,
            )
            fig.colorbar(im, ax=ax[i])
            ax[i].set_title(r"$\gamma =" + f"{gamma:.3f}" + r"$")
            ax[i].set_xlabel(r"$q$")
            ax[i].set_ylabel(r"$p$")
            ax[i].set_xlim(0, 1)
            ax[i].set_ylim(-1, 1)
            ax[i].set_aspect("auto")

        fig.tight_layout()
        plt.show()


def compute_limit_measure_position(
    ray_ulam, region, n_x, n_y, n_orbits, num_runs, plot=True
):
    print()
    print("Computing semiclassical limit measure in position space")
    ray_ulam.limit_measure_position(region, n_x, n_y, n_orbits, num_runs)

    if plot:
        colors = np.zeros((256, 3))
        colors[:128, 0] = np.linspace(1, 0, 128)
        colors[:128, 1] = np.linspace(1, 0, 128)
        colors[:, 2] = np.append(np.ones(128), np.linspace(1, 0, 128))
        cmap = col.ListedColormap(colors)

        mu_position = np.concatenate(
            ([ray_ulam.mu_nat_position], ray_ulam.mu_position), axis=0
        )
        gammas = np.concatenate(([ray_ulam.gamma_nat], ray_ulam.gammas))

        fig, ax = plt.subplots(1, len(gammas), figsize=(len(gammas) * 4, 4))
        if len(gammas) == 1:
            ax = [ax]

        for i, gamma in enumerate(gammas):
            im = ax[i].imshow(
                mu_position[i],
                extent=region,
                origin="lower",
                vmin=0,
                cmap=cmap,
            )
            fig.colorbar(im, ax=ax[i])
            ax[i].plot([0, region[3] / np.sqrt(3.0)], [0, region[3]], color="k")
            circle = plt.Circle(
                (ray_ulam.R / np.sqrt(3), 0),
                1,
                lw=1.5,
                facecolor=(0.92, 0.92, 0.92),
                edgecolor="black",
                ls="-",
            )
            ax[i].add_artist(circle)
            ax[i].set_title(r"$\gamma =" + f"{gamma:.3f}" + r"$")
            ax[i].set_xlabel(r"$x$")
            ax[i].set_ylabel(r"$y$")
            ax[i].set_aspect("equal")
            ax[i].set_xlim(region[0], region[1])
            ax[i].set_ylim(region[2], region[3])

        fig.tight_layout()
        plt.show()


if __name__ == "__main__":
    main()


==> anc/code/ray_ulam.py <==
"""Computation of conditionally invariant measures describing resonance states.

This code is published together with

'Semiclassical limit of resonance states in chaotic scattering'
Roland Ketzmerick, Florian Lorenz, and Jan Robert Schmidt
Physical Review Letters (2024)

This project is licensed under the terms of the MIT license, see file LICENSE.
"""

from multiprocessing import Pool
import numpy as np
import scipy.sparse as sps
from numba import njit


class RayUlam:
    def __init__(self, n_grid, n_cell, q_range, p_range):
        """Class for computing conditionally invariant measures for arbitrary
        decay rates.

        Parameters
        ----------
        n_grid : tuple or int
            Number of grid points in q and p direction. If int then n_grid x
            n_grid is used, otherwise n_grid[0] x n_grid[1] (q x p).
        n_cell : int
            Number of points in each cell per direction, i.e. n_cell x n_cell
            initial points in each cell.
        q_range : tuple
            Range of q values.
        p_range : tuple
            Range of p values.
        """
        if isinstance(n_grid, int):
            n_grid = (n_grid, n_grid)

        self.n_grid = n_grid
        self.n_cell = n_cell
        self.q_range = q_range
        self.p_range = p_range
        self.n_ulam = n_grid[0] * n_grid[1]

        self._initial_points_grid()

    def _initial_points_grid(self):
        """Computes the 1D grids for initial points for the whole phase space and
        the inner cell boundaries.
        """
        num_points_q = self.n_grid[0] * self.n_cell
        num_points_p = self.n_grid[1] * self.n_cell

        q_grid, q_step = np.linspace(
            *self.q_range, num_points_q, endpoint=False, retstep=True
        )
        self.q_grid = q_grid + q_step / 2
        p_grid, p_step = np.linspace(
            *self.p_range, num_points_p, endpoint=False, retstep=True
        )
        self.p_grid = p_grid + p_step / 2

        # inner cell boundaries
        self.q_cell_boundary = self.q_range[0] + np.arange(1, self.n_grid[0]) \
            / self.n_grid[0] * (self.q_range[1] - self.q_range[0])
        self.p_cell_boundary = self.p_range[0] + np.arange(1, self.n_grid[1]) \
            / self.n_grid[1] * (self.p_range[1] - self.p_range[0])

    def _initial_points_cell(self, i):
        """Computes the initial points for one cell.

        Parameters
        ----------
        i : int
            Cell index.

        Returns
        -------
        q0 : np.ndarray
            q-coordinate of the points
        p0 : np.ndarray
            p-coordinate of the points
        """
        # compute 2d indices
        index_p, index_q = np.unravel_index(
            i, (self.n_grid[1], self.n_grid[0])
        )

        # initial points in cell
        q0 = self.q_grid[index_q * self.n_cell : (index_q + 1) * self.n_cell]
        p0 = self.p_grid[index_p * self.n_cell : (index_p + 1) * self.n_cell]

        q0, p0 = np.meshgrid(q0, p0)
        q0 = q0.flatten()
        p0 = p0.flatten()

        return q0, p0

    def _determine_cell_index(self, q, p):
        """Computes the (1D) cell index of a point (q, p) in the grid.

        Used numbering of the cells:

        | ...
        |-------------|---------------|---------------|
        | 2*n_grid[0] | 2*n_grid[0]+1 | 2*n_grid[0]+2 | ...
        |-------------|---------------|---------------|
        |  n_grid[0]  |  n_grid[0]+1  |  n_grid[0]+2  | ...
        |-------------|---------------|---------------|
        |       0     |       1       |       2       | ...
        --------------|---------------|----------------

        Parameters
        ----------
        q : np.ndarray
            q-coordinate of the points
        p : np.ndarray
            p-coordinate of the points

        Returns
        -------
        cell_index : np.ndarray
            1d cell index of the points
        """
        # compute indices in 2D grid
        index_q = np.digitize(q, self.q_cell_boundary)
        index_p = np.digitize(p, self.p_cell_boundary)

        # compute 1D indices
        cell_index = np.ravel_multi_index(
            (index_p, index_q), (self.n_grid[1], self.n_grid[0])
        )

        return cell_index

    def transition_matrix_Lebesgue(self, workers=None):
        """Computes the Lebesgue transition matrix for the system.

        Parameters
        ----------
        workers : int, optional
            Number of workers to use for parallel computation. Default is None,
            i.e. no parallelization.
        """
        inds = np.arange(self.n_ulam)

        if workers is None:
            print_period = self.n_ulam // 20
            results = []
            for i in inds:
                if i % print_period == 0:
                    print(f"{i} / {self.n_ulam}")
                results.append(self._transition_cell(i))
        else:
            with Pool(workers) as p:
                results = p.map(self._transition_cell, inds)

        i_ji, j_ji, P_L_ji, t_ji, R_ji, R1_ji = zip(*results)

        self.i_ji = np.concatenate(i_ji)
        self.j_ji = np.concatenate(j_ji)
        self.P_L_ji = np.concatenate(P_L_ji)
        self.t_ji = np.concatenate(t_ji)
        self.R_ji = np.concatenate(R_ji)
        self.R1_ji = np.concatenate(R1_ji)

    def _transition_cell(self, i):
        """Computes the transition matrix for one cell.

        Parameters
        ----------
        i : int

        Returns
        -------
        i_ji : np.ndarray
            Indices of the initial points.
        j_ji : np.ndarray
            Indices of the final points.
        P_L_ji : np.ndarray
            Transition probabilities.
        t_ji : np.ndarray
            Time of the transition.
        R_ji : np.ndarray
            Reflectivity of the transition.
        """
        raise NotImplementedError("Implement _transition_cell() in subclass")

    def _changes_for_inverse_dynamics(self, time_reversal_symmetric, mu=None):
        """Changes the sign of t_ji, inverts reflectivities, and possibly
        transposes the indices of P_L_ji. Changes are inverted to original
        values by next application.

        Parameters
        ----------
        time_reversal_symmetric : bool, optional
            If True, the closed system is time-reversal symmetric and
            time-reversed paths at -p are used. This requires to mirror
            initial and final measure at p=0. Assumes that reflectivity does
            not depend on sign of p.
            If False, P_L_ji is transposed and row sum is set to one.
        mu : np.ndarray, optional
            Measure in phase space to be mirrored at p=0
            if time_reversal_symmetric is True.

        Returns
        -------
        mu : np.ndarray
            Only if mu is given, otherwise no return.
            Measure in phase space mirrored at p=0
            if time_reversal_symmetric is True.
        """
        # Direction of time reversed
        self.t_ji *= -1

        if time_reversal_symmetric:
            # Use inverse reflectivity after transition
            # (assumes that reflectivity does not depend on sign of p)
            self.R_ji, self.R1_ji = 1 / self.R1_ji, 1 / self.R_ji

            # If measure given, mirror measure at p=0.
            if mu is not None:
                mu = mu.reshape(self.n_grid[1], self.n_grid[0])[::-1, :].flatten()
        else:
            if not hasattr(self, 'P_L_ji_row'):
                print('Determine Lebesgue transition matrix with row sums = 1:')
                c_i = np.bincount(self.i_ji, weights=self.P_L_ji,
                                  minlength=self.n_ulam)
                r_j = np.bincount(self.j_ji, weights=self.P_L_ji,
                                  minlength=self.n_ulam)
                print('   Original col sum: max ', np.max(c_i))
                print('   Original row sum: max ', np.max(r_j))
                self.P_L_ji_row = self.P_L_ji / r_j[self.j_ji]
                c_i = np.bincount(self.i_ji, weights=self.P_L_ji_row,
                                  minlength=self.n_ulam)
                r_j = np.bincount(self.j_ji, weights=self.P_L_ji_row,
                                  minlength=self.n_ulam)
                print('   Final col sum: max ', np.max(c_i))
                print('   Final row sum: max ', np.max(r_j))
                print()

            # Transpose indices
            self.j_ji, self.i_ji = self.i_ji, self.j_ji
            # exchange column summed and row summed Lebesgue transition matrix
            self.P_L_ji_row, self.P_L_ji = self.P_L_ji, self.P_L_ji_row

            # Use inverse reflectivity after transition (note i,j are changed)
            self.R_ji = 1 / self.R_ji

        # If measure given, return.
        if mu is not None:
            return mu

    def natural_measure(
        self,
        gamma_nat_init=0.0,
        ncv_nat=20,
        tol_ev=1e-14,
        maxiter_nat=100,
        shift=1,
        inverse=False,
        time_reversal_symmetric=False,
    ):
        """Optimization procedure to determine natural decay rate and natural
        measure for a dynamical system (e.g. cavity, 3-disk) via iteratively
        adjusting gamma. Shorter version for maps implemented in RayUlamMap.

        Parameters
        ----------
        gamma_nat_init : float, optional
            Initial guess for natural decay rate.
        ncv_nat : float, optional
            Dimension of Krylov space in scipy.sparse.linalg.eigs.
        tol_ev : float, optional
            Desired accuracy of eigenvalue.
        maxiter_nat : integer, optional
            Maximal number of iterations for optimizing gamma.
        shift : float, optional
            Shifts the eigenvalue spectrum along real axis to speed up Arnoldi
            method.
        inverse : bool, optional
            Compute inverse natural measure. Works only for partial escape.
        time_reversal_symmetric : bool, optional
            Only relevant if inverse=True. For details on
            time_reversal_symmetric see _changes_for_inverse_dynamics().
            If True, assumes that reflectivity does not depend on sign of p.
        """
        if inverse:
            # temporary changes
            self._changes_for_inverse_dynamics(time_reversal_symmetric)

        self.gamma_nat_init = gamma_nat_init
        self.ncv_nat = ncv_nat
        self.tol_ev = tol_ev
        self.maxiter_nat = maxiter_nat
        self.shift = shift

        if not hasattr(self, "P_L_ji"):
            self.transition_matrix_Lebesgue()

        gamma = gamma_nat_init  # initial guess for gamma

        # uniform distriubtion as initial guess for measures
        mu_R = np.ones(self.n_ulam) / self.n_ulam
        mu_L = np.ones(self.n_ulam) / self.n_ulam

        # determine gamma, mu_R, and mu_L
        # and iteratively adjust norm such that eigenvalue is 1
        error_ev = 1
        counter_ev = 0

        while np.abs(error_ev) > tol_ev:
            Z = np.exp(gamma * self.t_ji) * self.R_ji
            # shifted matrix for faster Arnoldi method
            M = sps.csr_array(
                (self.P_L_ji * Z, (self.j_ji, self.i_ji)),
                shape=(self.n_ulam, self.n_ulam),
            ) + shift * sps.eye_array(self.n_ulam, format="csr")

            # solve eigenvalue problem for right eigenvector
            lam, vec = sps.linalg.eigs(
                M, k=1, ncv=ncv_nat, which="LM", v0=mu_R
            )
            error_ev = 1.0 - lam.real[0] + shift  # compensate shift
            mu_R = vec.real[:, 0]
            mu_R /= np.sum(mu_R)  # normalize and make positive

            # solve eigenvalue problem for left eigenvector
            lam, vec = sps.linalg.eigs(
                M.transpose(), k=1, ncv=ncv_nat, which="LM", v0=mu_L
            )
            mu_L = vec.real[:, 0]
            mu_L /= np.sum(mu_L)  # normalize and make positive

            # correction of gamma
            dM = sps.csr_array(
                (self.t_ji * self.P_L_ji * Z, (self.j_ji, self.i_ji)),
                shape=(self.n_ulam, self.n_ulam),
            )
            dlam = mu_L @ dM @ mu_R / (mu_L @ mu_R)
            gamma += error_ev / dlam

            print(f"counter: {counter_ev}, error eigenvalue: {error_ev}")

            counter_ev += 1
            if counter_ev > maxiter_nat:
                print(
                    "Unexpected convergence problem: "
                    "counter_ev > maxiter_ev_nat"
                )
                break

        if inverse:
            # undo temporary changes and mirror measure at p=0 if TRS
            mu_R = self._changes_for_inverse_dynamics(time_reversal_symmetric, mu=mu_R)
            self.gamma_inv = gamma
            self.mu_inv = mu_R
        else:
            self.gamma_nat = gamma
            self.mu_nat = mu_R

    def limit_measure(self, gammas, method="A", options=None):
        """
        Determines conditionally invariant measure with given decay rates
        `gammas` for dynamical system (e.g. map, cavity, 3-disk) using optimal
        transition matrix.
        Unified approach for partial and full escape.

        Parameters
        ----------
        gammas : np.ndarray
            Desired decay rates of measures.
        method : str, optional
            Method to use. Must be one of ("A", "B"). Default is "A".
        options : dict, optional
            Options for the method.
            For method "A", the options are:
                - n_gamma : integer, optional
                    Number of gamma values to use between consecutive gamma
                    values.
                - cutoff_nat : float, optional
                    Entries of mu_nat smaller than cutoff_nat are set to zero.
                - y_initial : float, optional
                    Initial magnitude of y.
                - tol : float, optional
                    Desired accuracy of all mu_i relative to mean(mu).
                - tol_initial : float, optional
                    Desired accuracy of all mu_i relative to mean(mu)
                    for all gamma steps except the last.
                - maxiter : integer, optional
                    Maximal number of iterations.
                - print_period : int, optional
                    Period for printing convergence information
                - gamma_critical : float, optional
                    If given, inverse dynamics is used for
                    gamma > gamma_critical.
                - time_reversal_symmetric : bool, optional
                    Only relevant if gamma_critical is given.
                    For details on time_reversal_symmetric see
                    _changes_for_inverse_dynamics().
                    If True, assumes that reflectivity does not depend on sign
                    of p.

            For method "B", the options are:
                - n_gamma : integer, optional
                    Number of gamma values to use between consecutive gamma
                    values. Minimum is 2.
                - cutoff_nat : float, optional
                    Entries of mu_nat smaller than cutoff_nat are set to zero.
                - tol : float, optional
                    Desired accuracy of all mu_i relative to mean(mu).
                - tol_initial : float, optional
                    Desired accuracy of all mu_i relative to mean(mu)
                    for initial gamma.
                - maxiter : integer, optional
                    Maximal number of iterations.
                - tol_ev : float, optional
                    Desired accuracy of eigenvalue
                - maxiter_ev : integer, optional
                    Maximal number of iterations in adapting eigenvalue.
                - variant : str, optional
                    Must be one of ("iteration", "eigensystem").
                    Default is "iteration", as it is faster.
                    For variant "iteration", the options are:
                        - n_iteration : integer, optional
                            number of iterations.
                    For variant "eigensystem", the options are:
                        - ncv : float, optional
                            dimension Krylov space in scipy.sparse.linalg.eigs.
                - print_period : int, optional
                    Period for printing convergence information
        """

        if options is None:
            options = {}

        if not hasattr(self, "P_L_ji"):
            self.transition_matrix_Lebesgue()

        if not hasattr(self, "mu_nat"):
            self.natural_measure()

        methods = ("A", "B")
        if method not in methods:
            raise ValueError(f"Method must be one of {methods}.")

        gammas = np.asarray(gammas)
        self.gammas = gammas
        self.method = method
        self.options = options
        self.mu = np.zeros((len(gammas), self.n_ulam))
        self.KL_divergence = np.zeros(len(gammas))

        # sort gammas to reuse previous results (will be reverted at the end)
        sort_ind = np.argsort(gammas)
        gammas = gammas[sort_ind]

        if method == "B":
            gammas = gammas[::-1]  # start with largest gamma

        for i, gamma in enumerate(gammas):
            if i == 0:
                gamma_init = self.gamma_nat
                mu_init = None
                y_init = None
            else:
                gamma_init = gammas[i - 1]
                mu_init = self.mu[i - 1]
                y_init = y

            # determine mu
            if method == "A":
                mu, y, inverse, time_reversal_symmetric = self._method_A(
                    gamma, gamma_init, mu_init, y_init, **options)
            elif method == "B":
                mu, y = self._method_B(gamma, gamma_init, mu_init, **options)

            self.mu[i] = mu

            print()
            print("Test quality of result:")
            if method == "A" and inverse:
                print('gamma > gamma_critical: Inverse dynamics is used!')
                # temporary changes and mirror measure at p=0 if TRS
                mu = self._changes_for_inverse_dynamics(time_reversal_symmetric, mu=mu)

            Z = np.exp(gamma * self.t_ji) * self.R_ji
            P = self.P_L_ji / (
                1 + (Z * y[self.j_ji] - y[self.i_ji]) * mu[self.i_ji]
            )

            # Test sum_j P_ji = 1 for all i
            error = np.abs(
                np.bincount(self.i_ji, weights=P, minlength=self.n_ulam) - 1
            )
            e_max = np.max(error)
            print(
                "  max of |sum_j P_ji - 1|:                                ",
                e_max,
            )

            # Test sum_i P_ji Z_ji mu_i = mu_j for all j
            error = np.abs(
                np.bincount(
                    self.j_ji,
                    weights=P * Z * mu[self.i_ji],
                    minlength=self.n_ulam,
                )
                - mu
            )
            e_max = np.max(error) / np.mean(mu)  # error compared to mean mu
            print(
                "  max of |sum_i P_ji Z_ji mu_i - mu_j| / mean(mu):        ",
                e_max,
            )

            # Test norm
            print(
                "  error norm mu:                                          ",
                np.sum(mu) - 1,
            )

            # Optional test of Lagrange multiplier
            # Test sum_j y_j P_ji Z_ji = y_i for all i
            error = np.abs(
                np.bincount(
                    self.i_ji,
                    weights=y[self.j_ji] * P * Z,
                    minlength=self.n_ulam,
                )
                - y
            )
            # consider error just in cells where mu nonzero (relevant if full)
            ind = np.nonzero(mu)
            # error compared to mean y
            e_max = np.max(error[ind]) / np.mean(y[ind])
            print(
                "  optional: max of |sum_j y_j P_ji Z_ji - y_i| / mean(y): (",
                e_max,
                ")",
            )

            # Test positivity of mu
            mu_min = np.min(mu)
            if mu_min < 0:
                print("Error: Measure mu has negative entry.", mu_min)

            # Properties of P_ji
            print("Properties of result:")
            print("  min/max of P:       ", np.min(P), np.max(P))
            print(
                "  min/max of P / P_L: ",
                np.min(P / self.P_L_ji),
                np.max(P / self.P_L_ji),
            )

            if np.max(P) > 1:
                print("!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!")
                print("Error: max of P larger 1:", np.max(P))
                print("!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!")
            if np.min(P) < 0:
                print("!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!")
                print("Error: Negative element of P:", np.min(P))
                print("!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!")

            # in the case of full escape, compute KL divergence on bwd.-trapped
            # set only
            if np.min(self.R_ji) == 0:
                ind_full = np.where(mu > 0)[0]

                # only use relevant transition elements
                starts_on_bwd_set = np.isin(self.i_ji, ind_full)
                P_L = self.P_L_ji[starts_on_bwd_set]
                P = P[starts_on_bwd_set]
                num_cells = len(ind_full)
            else:
                P_L = self.P_L_ji
                num_cells = self.n_ulam

            self.KL_divergence[i] = -np.sum(P_L * np.log(P / P_L)) / num_cells
            print(
                "  Kullback-Leibler divergence P to P_L (averaged over partition): ",
                self.KL_divergence[i],
            )
            print()

            if method == "A" and inverse:
                # undo temporary changes and mirror measure at p=0 if TRS
                mu = self._changes_for_inverse_dynamics(time_reversal_symmetric, mu=mu)

        # bring results to original order of gammas
        if method == "B":
            self.mu = self.mu[::-1]
            self.KL_divergence = self.KL_divergence[::-1]

        sort_ind_back = np.zeros_like(sort_ind)
        sort_ind_back[sort_ind] = np.arange(len(gammas))
        self.mu = self.mu[sort_ind_back]
        self.KL_divergence = self.KL_divergence[sort_ind_back]

    def _method_A(
        self,
        gamma,
        gamma_init=None,
        mu_init=None,
        y_init=None,
        n_gamma=0,
        cutoff_nat=1e-10,
        y_initial=1e-6,
        tol=1e-10,
        tol_initial=1e-3,
        maxiter=10000,
        print_period=10,
        gamma_critical=None,
        time_reversal_symmetric=False,
        **unknown_options,
    ):
        """See self.limit_measure() for docstring.

        Additional parameters:

        Parameters
        ----------
        gamma : float
            Chosen decay rate.
        gamma_init : float, optional
            Previous decay rate used as initial step. If None, gamma_nat is
            used.
        mu_init : np.ndarray, optional
            Initial measure used as starting condition. If None, mu_nat is
            used.
        y_init : np.ndarray, optional
            Initial Lagrange multiplier y used as starting condition. If None,
            a small unform value is used, given by y_initial.

        Returns
        -------
        mu : np.ndarray
            Conditionally invariant measure.
        y : np.ndarray
            Lagrange multiplier.
        """
        for option in unknown_options:
            print(f"Unknown option: {option}")

        # full or partial escape
        if np.min(self.R_ji) == 0:
            full = True
            print("Full escape")
        else:
            full = False
            print("Partial escape")

        # use mu_nat as starting condition if not given
        if mu_init is not None:
            mu = mu_init
        else:
            mu = self.mu_nat
            gamma_init = self.gamma_nat

        # initial condition for y; if not given use small uniform y
        if y_init is not None:
            y = y_init
        else:
            y = np.ones(self.n_ulam) * self.n_ulam * y_initial

        # determine relevant entries in mu_nat and set others to zero
        if full:
            ind_full = np.where(mu > cutoff_nat * np.mean(mu))[0]
            mu[mu < cutoff_nat * np.mean(mu)] = 0

            # only use relevant transition elements
            starts_on_bwd_set = np.isin(self.i_ji, ind_full)
            P_L = self.P_L_ji[starts_on_bwd_set]
            i = self.i_ji[starts_on_bwd_set]
            j = self.j_ji[starts_on_bwd_set]
            R = self.R_ji[starts_on_bwd_set]
            if isinstance(self.t_ji, np.ndarray):
                t = self.t_ji[starts_on_bwd_set]
            else:
                t = self.t_ji
        else:
            P_L = self.P_L_ji
            i = self.i_ji
            j = self.j_ji
            R = self.R_ji
            t = self.t_ji

        # steps in gamma
        gamma_arr = np.linspace(
            gamma_init, gamma, num=n_gamma + 2, endpoint=True
        )
        gamma_arr = gamma_arr[1:]  # eliminate gamma_init

        # set default for forward/backward dynamics
        inverse = False

        for gamma in gamma_arr:
            print()
            print("gamma", gamma)

            # use inverse dynamics for gamma > gamma_critical
            if (not inverse and gamma_critical is not None
                and gamma > gamma_critical):
                print('gamma > gamma_critical: Inverse dynamics is used!')
                inverse = True
                # temporary changes and mirror measure at p=0 if TRS
                mu = self._changes_for_inverse_dynamics(time_reversal_symmetric, mu=mu)
                # initial condition for y; use small uniform y
                y = np.ones(self.n_ulam) * self.n_ulam * y_initial
                # better initial condition for y requires unknown prefactor
                # structure given by inverse of y times reflectivity

                # set all matrix elements again
                # (some have changed depending on time_reversal_symmetric)
                P_L = self.P_L_ji
                i = self.i_ji
                j = self.j_ji
                R = self.R_ji
                t = self.t_ji

            Z = np.exp(gamma * t) * R
            change = 1
            counter = 0

            tol_gamma = tol
            # set tolerance for initial gamma steps for speed up
            if gamma != gamma_arr[-1]:
                tol_gamma = tol_initial

            # iterate
            while change > tol_gamma:
                P = P_L / (1 + (Z * y[j] - y[i]) * mu[i])

                if np.max(P) > (1 + tol) and np.max(P) > np.max(P_L):
                    print("Warning: max of P larger 1:", np.max(P))
                if np.min(P) < 0:
                    print("!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!")
                    print("Error: Negative element of P:", np.min(P))
                    print("!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!")

                mu_new = np.bincount(
                    j, weights=P * Z * mu[i], minlength=self.n_ulam
                )
                P = P_L / (1 + (Z * y[j] - y[i]) * mu_new[i])
                P_sum = np.bincount(i, weights=P, minlength=self.n_ulam)
                mu_new *= P_sum

                if not full:
                    y_new = y + (1.0 - P_sum) / mu_new
                else:
                    # consider y just in cells where mu nonzero
                    y_new = np.zeros_like(y)
                    ind_full = np.where(mu_new > cutoff_nat * np.mean(mu_new))[
                        0
                    ]
                    y_new[ind_full] = (
                        y[ind_full]
                        + (1.0 - P_sum[ind_full]) / mu_new[ind_full]
                    )

                # determine change of mu normalized to mean(mu)
                change = np.max(np.abs(mu_new - mu)) / np.mean(mu)

                if counter % print_period == 0:
                    print(counter, "change in mu:", change)

                # normalize mu
                norm = np.sum(mu_new)
                mu = mu_new / norm
                y = y_new * norm  # adapt y, such that mu * y unchanged

                counter += 1

                if counter > maxiter:
                    print("Unexpected convergence problem in method A")
                    break

        if inverse:
            # undo temporary changes and mirror measure at p=0 if TRS
            mu = self._changes_for_inverse_dynamics(time_reversal_symmetric, mu=mu)

        return mu, y, inverse, time_reversal_symmetric

    def _method_B(
        self,
        gamma,
        gamma_init=None,
        mu_init=None,
        n_gamma=2,
        cutoff_nat=1e-10,
        tol=1.0e-10,
        tol_initial=1.0e-3,
        maxiter=10000,
        tol_ev=1.0e-12,
        maxiter_ev=10,
        variant="iteration",
        n_iteration=20,
        ncv=20,
        print_period=10,
        **unknown_options,
    ):
        """See self.limit_measure() for docstring.

        Additional parameters:

        Parameters
        ----------
        gamma : float
            Chosen decay rate.
        gamma_init : float, optional
            Previous decay rate used as initial step. If None, gamma_nat is
            used.
        mu_init : np.ndarray, optional
            Initial measure used as starting condition. If None, mu_nat is
            used.

        Returns
        -------
        mu : np.ndarray
            Conditionally invariant measure.
        y : np.ndarray
            Lagrange multiplier.
        """
        for option in unknown_options:
            print(f"Unknown option: {option}")

        # full or partial escape
        if np.min(self.R_ji) == 0:
            full = True
            print("Full escape")
        else:
            full = False
            print("Partial escape")

        # use mu_nat as starting condition if not given
        if mu_init is not None:
            mu = mu_init
        else:
            mu = self.mu_nat
            gamma_init = self.gamma_nat

        # determine relevant entries in mu_nat and set others to zero
        if full:
            ind_full = np.where(mu > cutoff_nat * np.mean(mu))[0]
            mu[mu < cutoff_nat * np.mean(mu)] = 0

            # only use relevant transition elements
            starts_on_bwd_set = np.isin(self.i_ji, ind_full)
            P_L = self.P_L_ji[starts_on_bwd_set]
            i = self.i_ji[starts_on_bwd_set]
            j = self.j_ji[starts_on_bwd_set]
            R = self.R_ji[starts_on_bwd_set]
            if isinstance(self.t_ji, np.ndarray):
                t = self.t_ji[starts_on_bwd_set]
            else:
                t = self.t_ji
        else:
            P_L = self.P_L_ji
            i = self.i_ji
            j = self.j_ji
            R = self.R_ji
            t = self.t_ji

        # initialize mu, y
        mu = np.ones(self.n_ulam) / self.n_ulam
        ys = np.ones(self.n_ulam) / self.n_ulam
        norm = 0.0  # norm of y

        # steps in gamma
        if n_gamma < 2:
            n_gamma = 2
            print("n_gamma increased to minimum value 2.")

        gamma_arr = np.linspace(
            gamma_init, gamma, num=n_gamma + 2, endpoint=True
        )
        gamma_arr = gamma_arr[1:]  # eliminate gamma_init

        for gamma in gamma_arr:
            print()
            print("gamma", gamma)

            Z = np.exp(gamma * t) * R
            change = 1
            counter = 0

            tol_gamma = tol
            # set tolerance for initial gamma steps for speed up
            if gamma != gamma_arr[-1]:
                tol_gamma = tol_initial

            # iterate
            while change > tol_gamma:
                mu_old = mu.copy()

                # check P
                factor_ji = (Z * ys[j] - ys[i]) * mu[i]
                denom = 1 + norm * factor_ji
                P = P_L / denom
                if np.max(P) > (1 + tol) and np.max(P) > np.max(P_L):
                    print("Warning: max of P larger 1:", np.max(P))
                if np.min(P) < 0:
                    print("!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!")
                    print("Error: Negative element of P:", np.min(P))
                    print("!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!")

                # optional: use sum_j P_ji to improve mu
                # might bring small advantage
                corr = np.bincount(i, weights=P, minlength=self.n_ulam)
                mu /= corr  # brings tiny additional advantage
                ys *= corr  # brings some advantage
                # normalize ys and adjust norm
                norm_ys = np.sum(ys)
                ys /= norm_ys
                norm *= norm_ys

                # determine mu and y
                # and iteratively adjust norm such that eigenvalue is 1
                factor_ji = (Z * ys[j] - ys[i]) * mu[i]
                error_ev = 1
                counter_ev = 0

                while np.abs(error_ev) > tol_ev:
                    # use improved norm, but original factor_ji (otherwise slow convergence)
                    denom = 1 + norm * factor_ji
                    P = P_L / denom
                    M_ji = sps.csr_array(
                        (P * Z, (j, i)), shape=(self.n_ulam, self.n_ulam)
                    )
                    M_ij = sps.csr_array(
                        (P * Z, (i, j)), shape=(self.n_ulam, self.n_ulam)
                    )

                    if variant == "iteration":
                        # iterate for improved mu and y
                        for _ in range(n_iteration):
                            mu_new = M_ji @ mu
                            ys_new = M_ij @ ys
                            error_ev = 1.0 - np.sum(mu_new) / np.sum(mu)
                            mu = mu_new / np.sum(mu_new)
                            ys = ys_new / np.sum(ys_new)
                    elif variant == "eigensystem":
                        # solve eigensystems for mu and y
                        w, vec = sps.linalg.eigs(
                            M_ji, k=1, ncv=ncv, v0=mu, which="LM"
                        )
                        error_ev = 1.0 - w.real[0]
                        mu = vec.real[:, 0]
                        mu /= np.sum(mu)  # normalize and make positive
                        w, vec = sps.linalg.eigs(
                            M_ij, k=1, ncv=ncv, v0=ys, which="LM"
                        )
                        ys = vec.real[:, 0]
                        ys /= np.sum(ys)  # normalize and make positive

                    # adjust norm
                    # use improved ys in correction term, but not for factor_ji and denom
                    dP_dnorm = -P_L * factor_ji / denom**2
                    temp = np.bincount(
                        i,
                        weights=ys[j] * dP_dnorm * Z * mu[i],
                        minlength=self.n_ulam,
                    )
                    dlambda_dnorm = np.sum(temp) / np.sum(ys * mu)
                    norm += error_ev / dlambda_dnorm

                    counter_ev += 1
                    if counter_ev > maxiter_ev:
                        print(
                            "Unexpected convergence problem in method B: "
                            "counter_ev > maxiter_ev"
                        )
                        break

                # determine change of mu normalized to mean(mu)
                change = np.max(np.abs(mu - mu_old)) / np.mean(mu)
                if counter % print_period == 0:
                    print(counter, "change in mu:", change)
                counter += 1
                if counter > maxiter:
                    print(
                        "Unexpected convergence problem in method B: "
                        "counter_ev > maxiter_ev"
                    )
                    break

        y = norm * ys
        return mu, y


class RayUlamMap(RayUlam):
    def __init__(self, iteration_func, reflection_func, **kwargs):
        """Class for computing the conditionally invariant measure of a map.

        Additional parameters:

        Parameters
        ----------
        iteration_func : callable
            Function that maps the current point to the next point.
        reflection_func : callable
            Function that determines the reflectivity of a given point.
        """
        self.iteration_func = iteration_func
        self.reflection_func = reflection_func

        super().__init__(**kwargs)

    def natural_measure(
        self,
        ncv_nat=20,
        shift=1,
        inverse=False,
        time_reversal_symmetric=False
    ):
        """Determines natural decay rate and natural measure for a map.

        Parameters
        ----------
        ncv_nat : float, optional
            Dimension of Krylov space in scipy.sparse.linalg.eigs.
        shift : float, optional
            Shifts the eigenvalue spectrum along real axis to speed up Arnoldi
            method.
        inverse : bool, optional
            Compute inverse natural measure. Works only for partial escape.
        time_reversal_symmetric : bool, optional
            Only relevant if inverse=True. For details on
            time_reversal_symmetric see _changes_for_inverse_dynamics().
            If True, assumes that reflectivity does not depend on sign of p.
        """
        self.ncv_nat = ncv_nat
        self.shift = shift

        if not hasattr(self, "P_L_ji"):
            self.transition_matrix_Lebesgue()

        if inverse:
            # temporary changes
            self._changes_for_inverse_dynamics(time_reversal_symmetric)

        # initial measure: uniform distriubtion
        mu_R = np.ones(self.n_ulam) / self.n_ulam

        # shifted matrix for faster Arnoldi method
        M = sps.csr_array(
            (self.P_L_ji * self.R_ji, (self.j_ji, self.i_ji)),
            shape=(self.n_ulam, self.n_ulam),
        ) + shift * sps.eye_array(self.n_ulam, format="csr")

        # solve eigenvalue problem for right eigenvector
        lam, vec = sps.linalg.eigs(M, k=1, ncv=ncv_nat, which="LM", v0=mu_R)
        gamma = -np.log(lam.real[0] - shift) / self.t_ji[0]
        mu_R = vec.real[:, 0]
        mu_R /= np.sum(mu_R)  # normalize and make positive

        if inverse:
            # undo temporary changes and mirror measure at p=0
            mu_R = self._changes_for_inverse_dynamics(time_reversal_symmetric, mu=mu_R)

            self.gamma_inv = gamma
            self.mu_inv = mu_R
        else:
            self.gamma_nat = gamma
            self.mu_nat = mu_R

    def _transition_cell(self, i):
        """Computes the transition matrix for one cell.

        Parameters
        ----------
        i : int

        Returns
        -------
        i_ji : np.ndarray
            Indices of the initial points.
        j_ji : np.ndarray
            Indices of the final points.
        P_L_ji : np.ndarray
            Transition probabilities.
        t_ji : np.ndarray
            Time of the transition.
        R_ji : np.ndarray
            Reflectivity before the transition.
        R1_ji : np.ndarray
            Reflectivity after the transition.
        """
        q0, p0 = self._initial_points_cell(i)
        # iterate initial points from given cell i
        q1, p1 = self.iteration_func(q0, p0)
        # cell indices of iterated points
        cell_index_j = self._determine_cell_index(q1, p1)

        # number of points making transition from given cell i to some cell j
        j_ji, inverse_index, count = np.unique(
            cell_index_j,
            axis=0,
            return_counts=True,
            return_inverse=True,
        )
        i_ji = np.full_like(j_ji, i)
        P_L_ji = count / self.n_cell**2

        # constant time t=1 of transition from i to j
        t_ji = np.ones_like(P_L_ji)

        # average reflection before transition from i to j
        r = self.reflection_func(q0, p0)
        R_ji = np.bincount(inverse_index, weights=r) / count

        # average reflection after transition from i to j
        r1 = self.reflection_func(q1, p1)
        R1_ji = np.bincount(inverse_index, weights=r1) / count

        return i_ji, j_ji, P_L_ji, t_ji, R_ji, R1_ji


class RayUlamThreeDisk(RayUlam):
    def __init__(
        self, R, q_range=(0.0, 2 * np.pi / 3), p_range=(-1.0, 1.0), **kwargs
    ):
        """Class for computing the conditionally invariant measure of the
        three-disk scattering system.

        Additional parameters:

        Parameters
        ----------
        R : float
            Distance of the disk's center in multiples of the disk radius.
        q_range : tuple, optional
            Range of the q-coordinate. Default is (0.0, 2 * np.pi / 3).
        p_range : tuple, optional
            Range of the p-coordinate. Default is (-1.0, 1.0).
        """
        self.R = R

        # center of disks 0 (right one), 1 (top one), 2 (bottom one)
        self.center_disks_x = np.array([
            self.R / np.sqrt(3.0),
            -self.R / np.sqrt(3.0) / 2.0,
            -self.R / np.sqrt(3.0) / 2.0,
        ])
        self.center_disks_y = np.array([0, self.R / 2.0, -self.R / 2.0])

        # angle where s=0 on disks 0, 1, 2: points where the central periodic
        # orbit of length 3 touches the disks
        self.angle_s0 = np.array([np.pi, np.pi * 5.0 / 3.0, np.pi * 1.0 / 3.0])

        super().__init__(q_range=q_range, p_range=p_range, **kwargs)

    def next_reflection(self, s0, p0):
        """Find next reflection from current reflection point.

        Numbering of disks: 0 = right, 1 = top, 2 = bottom.

        Parameters
        ----------
        s0 : np.ndarray
            Birkhoff coordinate on disk 0. With zero on symmetry-axis towards
            other disks it is given in units of disk radius a, such that it is
            an angle.
        p0 : np.ndarray
            projection of normalized momentum on tangent

        Returns
        -------
        s : np.ndarray
            Birkhoff coordinate at next reflection (no reflection: s0)
        p : np.ndarray
            projection of normalized momentum on tangent after next reflection
            (no reflection: p0)
        time : np.ndarray
            time between reflections (no reflection: 0)
        disk_delta : np.ndarray[int]
            +1 = 0->1; -1 = 0->2; 0 = no further reflection. Therefore the
            next disk number can be computed by
              disk_new = (disk + disk_delta) % 3
            for disk numbering 0, 1, 2.
        """

        return self._next_reflection_numba(
            s0, p0, self.center_disks_x, self.center_disks_y, self.angle_s0
        )

    @staticmethod
    @njit(cache=True)
    def _next_reflection_numba(
        s0, p0, center_disks_x, center_disks_y, angle_s0
    ):
        """See self.next_reflection() for docstring."""

        # default settings:
        s = s0.copy()
        chi = np.arcsin(p0)
        timeinitial = 1000.0  # some large value, will later be set to zero
        time = timeinitial * np.ones(len(s0))

        disk_delta = np.zeros(len(s0), dtype=np.int8)

        # initial point in coordinates (x0, y0) and angle alpha0 to x-axis
        x0 = center_disks_x[0] + np.cos(s0 + angle_s0[0])
        y0 = center_disks_y[0] + np.sin(s0 + angle_s0[0])
        alpha0 = angle_s0[0] + s0 + chi

        # test reflection at disk 2:
        scalarprod2 = (center_disks_x[2] - x0) * np.cos(alpha0) + (
            center_disks_y[2] - y0
        ) * np.sin(alpha0)
        discriminant2 = (
            scalarprod2**2
            - ((center_disks_x[2] - x0) ** 2 + (center_disks_y[2] - y0) ** 2)
            + 1.0
        )

        ind2 = (discriminant2 >= 0) * (scalarprod2 > 0)

        if np.any(ind2):
            # should be positive:
            lam = scalarprod2[ind2] - np.sqrt(discriminant2[ind2])

            if np.min(lam) < 0:
                print("Problem with negative time for disk 2!", np.min(lam))

            time[ind2] = lam
            disk_delta[ind2] = -1
            s[ind2] = -angle_s0[2] + np.arctan2(
                y0[ind2] + lam * np.sin(alpha0[ind2]) - center_disks_y[2],
                x0[ind2] + lam * np.cos(alpha0[ind2]) - center_disks_x[2],
            )
            chi[ind2] = s[ind2] + angle_s0[2] - (alpha0[ind2] + np.pi)

        # test reflection at disk 1:
        scalarprod1 = (center_disks_x[1] - x0) * np.cos(alpha0) + (
            center_disks_y[1] - y0
        ) * np.sin(alpha0)
        discriminant1 = (
            scalarprod1**2
            - ((center_disks_x[1] - x0) ** 2 + (center_disks_y[1] - y0) ** 2)
            + 1.0
        )

        ind1 = (discriminant1 >= 0) * (scalarprod1 > 0)

        if np.any(ind1):
            # should be positive:
            lam = scalarprod1[ind1] - np.sqrt(discriminant1[ind1])

            if np.min(lam) < 0:
                print("Problem with negative time for disk 1!", np.min(lam))

            # indices where time is shorter than previous one, this can happen
            # for R close to 2, where reflected ray has in principle
            # intersections with both disks
            lind = lam < time[ind1]
            # reduce ind to those fulfilling this
            indlind = ind1.copy()
            indlind[ind1] = lind

            time[indlind] = lam[lind]
            disk_delta[indlind] = +1
            s[indlind] = -angle_s0[1] + np.arctan2(
                y0[indlind]
                + lam[lind] * np.sin(alpha0[indlind])
                - center_disks_y[1],
                x0[indlind]
                + lam[lind] * np.cos(alpha0[indlind])
                - center_disks_x[1],
            )
            chi[indlind] = s[indlind] + angle_s0[1] - (alpha0[indlind] + np.pi)

        # set default time to zero
        time[time == timeinitial] = 0.0

        # bring s to [-pi, pi] and p to [-1, 1]
        s = (s + np.pi) % (2 * np.pi) - np.pi
        p = np.sin(chi)

        return s, p, time, disk_delta

    def _transition_cell(self, i):
        """Computes the transition matrix for one cell.

        Parameters
        ----------
        i : int

        Returns
        -------
        i_ji : np.ndarray
            Indices of the initial points.
        j_ji : np.ndarray
            Indices of the final points.
        P_L_ji : np.ndarray
            Transition probabilities.
        t_ji : np.ndarray
            Time of the transition.
        R_ji : np.ndarray
            Reflectivity of the transition.
        R1_ji : None
            Not used here.
        """
        s0, p0 = self._initial_points_cell(i)
        # iterate initial points from given cell i
        s1, p1, t, disk_delta = self.next_reflection(s0, p0)

        # use symmetries
        p1[s1 < 0] *= -1
        s1[s1 < 0] *= -1

        # treatment of trajectories which go to infinity:
        # invert direction of momentum and thus count them in the cell coming
        # from infinity which has zero measure
        ind_inf = np.where(disk_delta == 0)[0]
        p1[ind_inf] *= -1

        # cell indices of iterated points
        cell_index_j = self._determine_cell_index(s1, p1)

        # number of points making transition from given cell i to some cell j
        j_ji, inverse_index, count = np.unique(
            cell_index_j,
            return_counts=True,
            return_inverse=True,
        )
        i_ji = np.full_like(j_ji, i)
        P_L_ji = count / self.n_cell**2

        # average time of transition from i to j
        # trajectories which go to infinity contribute with t=0
        t_ji = np.bincount(inverse_index, weights=t) / count

        # reflectivity: 0 if the trajectory goes to infinity, 1 otherwise
        R_ji = np.bincount(inverse_index, weights=disk_delta != 0) / count
        # Note that few (for some example 16 of 100000 cells) 0 < R_ji < 1 are
        # possible due to tangential trajectories, where part of the cell goes
        # to infinity and part of the cell makes an almost tangential
        # reflection. They are mapped to the same cell as we do not use a
        # seperate cell for infinity but this cell has anyway no weight.
        # Setting these R_ji to 0 gives the same result.

        # reflectivity after transition (needed only for map and cavity)
        # has no use for three-disk
        R1_ji = []

        return i_ji, j_ji, P_L_ji, t_ji, R_ji, R1_ji

    def sp_to_xy(self, s, p, disk, return_vx_vy=False):
        """Conversion from Birkhoff to Cartesian coordinates

        Parameters
        ----------
        s : np.ndarray
            arc lengths around the disk
        p : np.ndarray
            projection of normalized momentum on tangent
        disk : np.ndarray[int]
            number of the disk (0, 1 or 2)
        return_vx_vy : bool
            If True return the x and y component of the velocity too.

        Returns
        -------
        x : np.ndarray
            x-coordinate
        y : np.ndarray
            y-coordinate
        alpha : np.ndarray
            angle to x-axis
        vx : np.ndarray
            Returned if return_vx_vy is True. x-component of the velocity.
        vy : np.ndarray
            Returned if return_vx_vy is True. y-component of the velocity.
        """
        x = self.center_disks_x[disk] + np.cos(s + self.angle_s0[disk])
        y = self.center_disks_y[disk] + np.sin(s + self.angle_s0[disk])
        alpha = self.angle_s0[disk] + s + np.arcsin(p)

        if return_vx_vy:
            s_shift = s - self.angle_s0[0] + self.angle_s0[disk]
            vx = p * np.sin(s_shift) - np.sqrt(1 - p**2) * np.cos(s_shift)
            vy = -p * np.cos(s_shift) - np.sqrt(1 - p**2) * np.sin(s_shift)
            return x, y, alpha, vx, vy

        return x, y, alpha

    def limit_measure_position(
        self,
        region,
        n_x,
        n_y,
        n_orbits,
        num_runs,
        points_per_max_time=5,
        seed=None,
    ):
        """Compute the conditionally invariant measure in position
        representation from the measure on the boundary phase space.

        Parameters
        ----------
        region : tuple
            Region for computation of the measure in position representation.
        n_x : int
            Number of grid points in x-direction.
        n_y : int
            Number of grid points in y-direction.
        n_orbits : int
            Number of orbits to be used for computation per run.
        num_runs : int
            Number of runs for computation.
        points_per_max_time : int, optional
            Number of points on each ray up to transition time of longest ray.
        seed : int, optional
            Seed for random number generator.
        """
        self.n_orbits = n_orbits
        self.num_runs = num_runs
        self.points_per_max_time = points_per_max_time
        self.region_position = region

        # set grids
        self._initial_points_grid()

        # If x_max is too small use larger one internally such that each
        # particle which reaches x_max_exit is definitely outside. This makes
        # the classical billiard dynamics much easier as the outer boundary
        # doesn't intersect with the disks.
        x_max_exit = max(region[1], self.R / np.sqrt(3) + 1.1)

        # matrices needed for desymmetrization of orbits
        phi = -2 * np.pi / 3
        rot_matrix = np.array([
            [np.cos(phi), -np.sin(phi)],
            [np.sin(phi), np.cos(phi)],
        ])
        alpha = 2 * np.pi / 6
        mirror_matrix = np.array([
            [np.cos(2 * alpha), np.sin(2 * alpha)],
            [np.sin(2 * alpha), -np.cos(2 * alpha)],
        ])

        gammas = np.append(self.gammas, self.gamma_nat)
        mu_position = np.zeros((len(gammas), n_y, n_x))

        rng = np.random.default_rng(seed)

        for num_run in range(num_runs):
            print(f"Run {num_run + 1}/{num_runs}: Iterating {n_orbits} orbits")
            s = rng.uniform(*self.q_range, n_orbits)
            p = rng.uniform(*self.p_range, n_orbits)

            x, y, _ = self.sp_to_xy(s, p, np.zeros_like(s, dtype=int))

            # iterate up to the next intersection with a disk
            s_iter, p_iter, time, disk_delta = self.next_reflection(s, p)
            x_new, y_new, _, vx, vy = self.sp_to_xy(
                s_iter, p_iter, disk_delta % 3, return_vx_vy=True
            )

            # Find intersection with outer boundaries for leaving particles.
            # Outer boundaries: x = x_max_exit for symmetry region
            # => triangle with corners (x_max_exit, sqrt(3)*x_max_exit),
            # (x_max_exit, -sqrt(3)*x_max_exit), (-2*x_max_exit, 0) for whole system

            # particles which are leaving
            leaving = np.where(disk_delta == 0)[0]

            # distance to each part of boundary
            t_all = np.vstack((
                # right:
                (-x[leaving] + x_max_exit) / vx[leaving],
                # bottom:
                (-x[leaving] / np.sqrt(3) - y[leaving] - 2 * x_max_exit / np.sqrt(3))
                / (vy[leaving] + vx[leaving] / np.sqrt(3)),
                # top:
                (x[leaving] / np.sqrt(3) - y[leaving] + 2 * x_max_exit / np.sqrt(3))
                / (vy[leaving] - vx[leaving] / np.sqrt(3)),
            ))

            # select shortest positive distance
            t_all = np.where(t_all > 0, t_all, np.inf)
            time[leaving] = np.min(t_all, axis=0)
            x_new[leaving] = x[leaving] + time[leaving] * vx[leaving]
            y_new[leaving] = y[leaving] + time[leaving] * vy[leaving]

            # Theoretically max_time differs between each run but the large
            # number of particles leads always to an almost identical result.
            # Therefore we use point_per_max_time for each run although the
            # max_time differs slightly.
            max_time = np.max(time)

            # points along each ray
            dist = rng.uniform(0, max_time, (len(x), points_per_max_time))

            x_points = (
                x[:, np.newaxis]
                + (x_new[:, np.newaxis] - x[:, np.newaxis]) * dist / time[:, np.newaxis]
            )
            y_points = (
                y[:, np.newaxis]
                + (y_new[:, np.newaxis] - y[:, np.newaxis]) * dist / time[:, np.newaxis]
            )

            # needed to select correct weight for each point
            weight_filter = np.repeat(np.arange(len(x)), points_per_max_time)
            weight_filter = weight_filter.reshape(len(x), points_per_max_time)

            # remove points outside of range
            filter_range = dist < time[:, np.newaxis]
            x_points = x_points[filter_range]
            y_points = y_points[filter_range]
            weight_filter = weight_filter[filter_range]
            dist = dist[filter_range]

            # desymmetrize: map all points to symmetry region:
            y_points[y_points < 0] *= -1

            filter_sym = np.where(
                (x_points < 0) * (y_points <= -np.sqrt(3) * x_points)
            )[0]
            x_points[filter_sym], y_points[filter_sym] = rot_matrix @ np.vstack((
                x_points[filter_sym],
                y_points[filter_sym],
            ))

            filter_sym = np.where(y_points > np.sqrt(3) * x_points)[0]
            x_points[filter_sym], y_points[filter_sym] = mirror_matrix @ np.vstack((
                x_points[filter_sym],
                y_points[filter_sym],
            ))

            cell_index = self._determine_cell_index(s, p)

            # construct measures for each gamma
            for i, gamma_i in enumerate(gammas):
                mu = self.mu_nat if gamma_i == self.gamma_nat else self.mu[i]
                weight = mu[cell_index][weight_filter]

                # conditional invariance
                weight *= np.exp(gamma_i * dist)

                # don't use weights which are zero (doesn't influcence result
                # but slightly improves performance)
                weight_not_zero = weight != 0

                hist = np.histogram2d(
                    y_points[weight_not_zero],
                    x_points[weight_not_zero],
                    weights=weight[weight_not_zero],
                    range=(region[2:], region[:2]),
                    bins=(n_y, n_x),
                )[0]

                mu_position[i] += hist

        # normalize to mean 1 inside of desymmetrized region
        x_center, x_step = np.linspace(
            *region[:2], n_x, endpoint=False, retstep=True
        )
        x_center += x_step / 2
        y_center, y_step = np.linspace(
            *region[2:], n_y, endpoint=False, retstep=True
        )
        y_center += y_step / 2
        X, Y = np.meshgrid(x_center, y_center)
        # symmetry line:
        mask = np.sqrt(3) * X >= Y
        # disk:
        X_filter = np.abs(X - self.R / np.sqrt(3)) <= 1.0
        mask[X_filter] *= Y[X_filter] >= np.sqrt(
            1.0 - (X[X_filter] - self.R / np.sqrt(3)) ** 2
        )

        mu_position /= np.mean(mu_position[:, mask], axis=1)[:, np.newaxis, np.newaxis]

        self.mu_nat_position = mu_position[-1]
        self.mu_position = mu_position[:-1]


class RayUlamCavity(RayUlam):
    def __init__(
        self, n_ref, polarization, p_range=(-1.0, 1.0), **kwargs
    ):
        """Class for computing the conditionally invariant measure of
        dielectric cavities.

        Additional parameters:

        Parameters
        ----------
        n_ref : float
            Refractive index inside of the cavity.
        polarization : string
            Polarization, either "TE" or "TM".
        p_range : tuple, optional
            Range of the p-coordinate. Default is (-1.0, 1.0).
        """
        self.n_ref = n_ref
        self.polarization = polarization

        self._length()
        print(f'Length is: {self.length}')

        super().__init__(q_range=(0, self.length), p_range=p_range, **kwargs)

        self._phi_grids()

    def _phi_grids(self):
        """Determine grid in polar angle for initial points and for boundary
        of cells.
        """
        # initial points grid in polar angle
        self.q_grid = self.phi_of_s(self.q_grid)

        # inner boundary of cells in polar angle
        self.q_cell_boundary = self.phi_of_s(self.q_cell_boundary)

    def _length(self, chebyshev_degree=500, accuracy=1e-14):
        """Determine arc length of cavity defined by polar angle phi.
        Specific for a cavity defined by rho_of_phi() in subclass.
        Uses Chebyshev expansion and determines Chebyshev coefficients
        for arclength s and derivative s_prime.

        Parameters
        ----------
        chebyshev_degree : int, optional
        accuracy : float, optional
        """
        # use points optimal for Chebyshev fit
        n_part = chebyshev_degree + 10
        cheb_points = np.polynomial.chebyshev.chebpts2(n_part)  # in [-1,1]
        phi = (cheb_points + 1.) * np.pi                        # in [0,2pi]
        s_prime = self.s_prime_of_phi(phi)

        # determine Chebyshev coefficients for s_prime
        self.cheb_s_prime = np.polynomial.chebyshev.chebfit(
                cheb_points, s_prime, chebyshev_degree)
        if np.sum(np.abs(self.cheb_s_prime[-2:])) > accuracy:
            print('Error: Not enough Chebychev coefficients')
            print(self.cheb_s_prime)
            print()
            raise RuntimeError("Not enough Chebychev coefficients"
                               + " (see output above).")
        cheb_trim = np.polynomial.chebyshev.chebtrim(
                self.cheb_s_prime, tol=accuracy)
        print(f'      {len(cheb_trim)} Chebyshev coefficients ' +
              'are determined.')

        # determine Chebyshev coefficients for s by integration
        self.cheb_s = np.polynomial.chebyshev.chebint(
                self.cheb_s_prime, lbnd=-1.)
        # factor from integration (cheb_points in [-1,1] vs. phi in [0,2pi])
        self.cheb_s *= np.pi

        # length
        end_point = 1.
        self.length = np.polynomial.chebyshev.chebval(end_point, self.cheb_s)

    def phi_of_s(self, s, accuracy=1e-14):
        """Find polar angle phi corresponding to given arc length s
        by Newton iteration.
        Needs Chebyshev coefficients for s(param) and s_prime(param),
        which are determined in self._length().

        Parameters
        ----------
        s : float
            arc length
        accuracy : float, optional

        Returns
        -------
        phi : float
            polar angle
        """
        # initial guess
        phi = s / self.length * 2 * np.pi
        counter = 0
        while 1:        # Newton iteration
            counter += 1
            cheb_points = phi / np.pi - 1.     # in [-1,1]
            s_approx = np.polynomial.chebyshev.chebval(cheb_points, self.cheb_s)
            error = np.max(np.abs(s_approx - s))     # supremum

            if error < accuracy:
                break

            # Newton iteration step using known derivative s_prime
            s_prime = np.polynomial.chebyshev.chebval(
                cheb_points, self.cheb_s_prime)
            phi -= (s_approx - s) / s_prime

            if counter > 30:
                print("Warning: slow convergence in phi_of_s:",
                      s, phi)
                break
        return phi

    def s_prime_of_phi(self, phi):
        """Determine derivative of arc length to polar angle phi.
        Specific from of cavity implemented in rho_of_phi() in subclass.

        Parameters
        ----------
        phi : np.ndarray
            polar angle.

        Returns
        -------
        s_prime : np.ndarray
            derivative of arclength.
        """
        rho, drho = self.rho_of_phi(phi)
        s_prime = np.sqrt(rho**2 + drho**2)
        return s_prime

    def rho_of_phi(self, phi):
        """Determine polar radius from polar angle phi, as well as derivative
        for cavity.

        Parameters
        ----------
        phi : np.ndarray
            polar angle.

        Returns
        -------
        rho : np.ndarray
            polar radius.
        drho : np.ndarray
            derivative drho_dphi.
        """
        raise NotImplementedError("Implement rho_of_phi() in subclass")

    def fresnel_reflection(self, p):
        """Determine Fresnel reflection for TM or TE

        Parameters
        ----------
        p : np.ndarray
            projection of normalized momentum on tangent.

        Returns
        -------
        r : np.ndarray
            reflection coefficient
        """
        n_ref = self.n_ref
        r = np.ones(np.shape(p))
        ind = np.where(np.abs(p) < 1.0 / n_ref)[0]
        if np.size(ind):
            sq1 = np.sqrt(1.0 - p[ind]**2)

            if self.polarization == 'TM':
                sq2 = np.sqrt(1.0 / n_ref**2 - p[ind]**2)

            if self.polarization == 'TE':
                sq2 = n_ref * np.sqrt(1.0 - n_ref**2 * p[ind]**2)
                # trajectories too close to Brewster angle might give problems
                if np.min(np.abs(sq1 - sq2)) < 1.e-12:
                    print()
                    print('Warning: trajectory very close to Brewster angle! ')
                    print('Difference: np.min(np.abs(sq1-sq2))= ',
                          np.min(np.abs(sq1 - sq2)))
                    print()

            r[ind] = ((sq1 - sq2) / (sq1 + sq2))**2
        return r

    def fresnel_transmission(self, p):
        """Determine Fresnel transmission for TM or TE

        Parameters
        ----------
        p : np.ndarray
            projection of normalized momentum on tangent.

        Returns
        -------
        t : ndarray
            squared amplitude transmission coefficient
        """
        n_ref = self.n_ref
        t = np.zeros(np.shape(p))
        ind = np.where(np.abs(p) < 1.0 / n_ref)[0]
        if np.size(ind):
            sq1 = np.sqrt(1.0 - p[ind]**2)

            if self.polarization == 'TM':
                sq2 = np.sqrt(1.0 / n_ref**2 - p[ind]**2)
                t[ind] = (2.0 * sq1 / (sq1 + sq2))**2

            if self.polarization == 'TE':
                sq2 = n_ref * np.sqrt(1.0 - n_ref**2 * p[ind]**2)
                t[ind] = (2.0 * n_ref * sq1 / (sq1 + sq2))**2
        return t

    def _transition_cell(self, i):
        """Computes the transition matrix for one cell using polar angle.

        Parameters
        ----------
        i : int

        Returns
        -------
        i_ji : np.ndarray
            Indices of the initial points.
        j_ji : np.ndarray
            Indices of the final points.
        P_L_ji : np.ndarray
            Transition probabilities.
        t_ji : np.ndarray
            Time of the transition.
        R_ji : np.ndarray
            Reflectivity before the transition.
        R1_ji : np.ndarray
            Reflectivity after the transition.
        """
        phi0, p0 = self._initial_points_cell(i)
        # iterate initial points from given cell i
        phi1, p1, t = self.next_reflection_phi(phi0, p0, use_symmetry=True)
        # cell indices of iterated points
        cell_index_j = self._determine_cell_index(phi1, p1)

        # number of points making transition from given cell i to some cell j
        j_ji, inverse_index, count = np.unique(
            cell_index_j,
            return_counts=True,
            return_inverse=True,
        )
        i_ji = np.full_like(j_ji, i)
        P_L_ji = count / self.n_cell**2

        # average time of transition from i to j
        t_ji = self.n_ref * np.bincount(inverse_index, weights=t) / count

        # average reflection before transition from i to j
        r = self.fresnel_reflection(p0)
        R_ji = np.bincount(inverse_index, weights=r) / count

        # average reflection after transition from i to j
        r1 = self.fresnel_reflection(p1)
        R1_ji = np.bincount(inverse_index, weights=r1) / count

        return i_ji, j_ji, P_L_ji, t_ji, R_ji, R1_ji

    def next_reflection_phi(self, phi0, p0, use_symmetry=True):
        """Find next reflection on boundary from current reflection point.

        Parameters
        ----------
        phi0 : np.ndarray
            polar coordinate of boundary point.
        p0 : np.ndarray
            projection of normalized momentum on tangent.
        use_symmetry : bool, optional
            If True, use symmetry of the cavity.

        Returns
        -------
        phi1 : np.ndarray
            polar coordinate of boundary point at next reflection.
        p1 : np.ndarray
            Projection of normalized momentum on tangent after next reflection.
        t : np.ndarray
            Time between reflections.
        """
        raise NotImplementedError("Implement next_reflection_phi() in subclass")

    def _apply_symmetry_xy(self, x_points, y_points):
        """Apply symmetry of the cavity to points in position space.

        Parameters
        ----------
        x_points : np.ndarray
            x-coordinates of points.
        y_points : np.ndarray
            y-coordinates of points.

        Returns
        -------
        x_points : np.ndarray
            x-coordinates of points after symmetry.
        y_points : np.ndarray
            y-coordinates of points after symmetry.
        """
        return x_points, y_points

    def _maximal_distance_outside(self, region, num_points=100):
        """Determine maximal length of transmitted rays to boundary of region.
        This is done without considering symmetry and for num_points points
        on the boundary of the cavity in num_points directions each.

        Parameters
        ----------
        region : tuple
            Region for computation of the measure in position representation.
        num_points : int, optional
            Number of points and directions on the boundary of the cavity.

        Returns
        -------
        dist_max_outside : float
            Maximal distance of transmitted rays to boundary of region.
        """
        s = np.linspace(0, self.length, num_points, endpoint=False)
        s = np.repeat(s, num_points)
        phi = self.phi_of_s(s)
        chi = np.linspace(-np.pi / 2, np.pi / 2, num_points)
        chi = np.tile(chi, num_points)

        # coordinates in position space
        rho, drho = self.rho_of_phi(phi)
        z = rho * np.exp(1.j * phi)
        x = z.real
        y = z.imag

        # normal direction at phi towards outside for limacon
        eta = np.arctan2(rho, drho) + phi - np.pi / 2
        # direction of transmitted ray
        e_out = np.exp(1j * (eta + chi))

        # compute maximal distance of transmitted rays to boundary
        # of region
        dist_max_outside = 0.0

        # intersection with left/right boundary
        for x_boundary in region[:2]:
            dist_max_inter = (x_boundary - x) / e_out.real
            y_inter = y + e_out.imag * dist_max_inter
            dist_max_inter = np.where(
                (y_inter >= region[2]) * (y_inter <= region[3]),
                dist_max_inter,
                0,
            )
            dist_max_outside = max(
                dist_max_outside, np.max(dist_max_inter)
            )

        # intersection with lower/upper boundary
        for y_boundary in region[2:]:
            dist_max_inter = (y_boundary - y) / e_out.imag
            x_inter = x + e_out.real * dist_max_inter
            dist_max_inter = np.where(
                (x_inter >= region[0]) * (x_inter <= region[1]),
                dist_max_inter,
                0,
            )
            dist_max_outside = max(
                dist_max_outside, np.max(dist_max_inter)
            )

        # 10% extra to account for only few points on boundary
        dist_max_outside *= 1.1

        return dist_max_outside

    def limit_measure_position(
        self,
        region,
        n_x,
        n_y,
        n_orbits,
        num_runs,
        points_per_max_time=5,
        factor_outside=1,
        seed=None,
    ):
        """Compute the conditionally invariant measure in position
        representation from the measure on the boundary phase space.

        Parameters
        ----------
        region : tuple
            Region for computation of the measure in position representation.
        n_x : int
            Number of grid points in x-direction.
        n_y : int
            Number of grid points in y-direction.
        n_orbits : int
            Number of orbits to be used for computation per run.
        num_runs : int
            Number of runs for computation.
        points_per_max_time : int, optional
            Number of points on each ray up to transition time of longest ray.
        factor_outside : int, optional
            Factor to increase statistics outside (without increasing intensity).
            If set to zero, transmitted rays are not computed.
        seed : int, optional
            Seed for random number generator.
        """
        self.n_orbits = n_orbits
        self.num_runs = num_runs
        self.points_per_max_time = points_per_max_time
        self.region_position = region

        self._initial_points_grid()

        gammas = np.append(self.gammas, self.gamma_nat)
        if self.polarization == 'TM':
            gammas = np.append(gammas, self.gamma_inv)
        mu_position = np.zeros((len(gammas), n_y, n_x))

        dist_max_outside = self._maximal_distance_outside(
            region, num_points=100
        )

        rng = np.random.default_rng(seed)

        for num_run in range(num_runs):
            print(f"Run {num_run + 1}/{num_runs}: Iterating {n_orbits} orbits")
            # random initial points on boundary phase space
            s = rng.uniform(*self.q_range, n_orbits)
            p = rng.uniform(*self.p_range, n_orbits)

            # change variables: (s, p) -> (phi, chi)
            phi = self.phi_of_s(s)
            chi = np.arcsin(p)

            # coordinates in position space
            rho, _ = self.rho_of_phi(phi)
            z = rho * np.exp(1.j * phi)
            x = z.real
            y = z.imag

            # iterate backward until next boundary collision
            phi_prior, _, delta_tb1 = self.next_reflection_phi(
                    phi, -p, use_symmetry=False)
            # coordinates in position space
            rho_prior, _ = self.rho_of_phi(phi_prior)
            z_prior = rho_prior * np.exp(1.j * phi_prior)
            # absolute direction of incoming ray
            dz_prior = z - z_prior
            alpha_in = np.angle(dz_prior)
            e_alpha_in = np.exp(1.j * alpha_in)

            # iterate forward until next boundary collision
            phi_next, _, delta_tf1 = self.next_reflection_phi(
                    phi, p, use_symmetry=False)
            # coordinates in position space
            rho_next, _ = self.rho_of_phi(phi_next)
            z_next = rho_next * np.exp(1.j * phi_next)
            # absolute direction of reflected ray
            dz_next = z_next - z
            alpha_refl = np.angle(dz_next)
            e_alpha_refl = np.exp(1.j * alpha_refl)

            # maximum distance; maximum of first forward reflection
            dist_max = np.max(np.abs(delta_tf1))
            # generate initial points along trajectory
            dist = rng.uniform(0, dist_max, (len(x), points_per_max_time))

            ######
            # reflected rays
            # distance smaller than distance of first forward reflection
            ind = dist < delta_tf1[:, np.newaxis]

            # distribute points along reflected ray
            x_points = (
                x[:, np.newaxis] + e_alpha_refl.real[:, np.newaxis] * dist
            )
            y_points = (
                y[:, np.newaxis] + e_alpha_refl.imag[:, np.newaxis] * dist
            )

            # use symmetry
            x_points, y_points = self._apply_symmetry_xy(x_points, y_points)

            # needed to select correct weight for each point
            weight_filter = np.repeat(np.arange(len(x)), points_per_max_time)
            weight_filter = weight_filter.reshape(len(x), points_per_max_time)

            cell_index = self._determine_cell_index(s, p)

            # construct measures for each gamma
            for i, gamma_i in enumerate(gammas):
                if gamma_i == self.gamma_nat:
                    mu = self.mu_nat
                elif gamma_i == self.gamma_inv:
                    mu = self.mu_inv
                else:
                    mu = self.mu[i]

                weight = mu[cell_index][weight_filter]
                # Fresnel refletion
                weight *= self.fresnel_reflection(p)[:, np.newaxis]
                # conditional invariance (forward in time)
                weight *= np.exp(gamma_i * dist * self.n_ref)

                hist = np.histogram2d(
                    y_points[ind],
                    x_points[ind],
                    weights=weight[ind],
                    range=(region[2:], region[:2]),
                    bins=(n_y, n_x),
                )[0]

                # compensate inside double count of phase space by reflected
                # and incoming ray
                mu_position[i] += hist / 2

            ######
            # incoming rays
            dist = rng.uniform(0, dist_max, (len(x), points_per_max_time))
            # distance smaller than distance of first backward reflection
            ind = dist < delta_tb1[:, np.newaxis]
            # distribute points along incoming ray
            x_points = (
                x[:, np.newaxis] - e_alpha_in.real[:, np.newaxis] * dist
            )
            y_points = (
                y[:, np.newaxis] - e_alpha_in.imag[:, np.newaxis] * dist
            )

            # use_symmetry:
            x_points, y_points = self._apply_symmetry_xy(x_points, y_points)

            # construct measures for each gamma
            for i, gamma_i in enumerate(gammas):
                if gamma_i == self.gamma_nat:
                    mu = self.mu_nat
                elif gamma_i == self.gamma_inv:
                    mu = self.mu_inv
                else:
                    mu = self.mu[i]

                weight = mu[cell_index][weight_filter]
                # conditional invariance (backward in time)
                weight *= np.exp(-gamma_i * dist * self.n_ref)

                hist = np.histogram2d(
                    y_points[ind],
                    x_points[ind],
                    weights=weight[ind],
                    range=(region[2:], region[:2]),
                    bins=(n_y, n_x),
                )[0]

                # compensate inside double count of phase space by reflected
                # and incoming trajectory
                mu_position[i] += hist / 2

            ######
            # transmitted rays
            # NOTE: transmitted rays with reentrance are not handled

            # transmitted orbits at start and their direction
            # exclude rays with total internal reflection
            ind_out = np.where(np.abs(np.sin(chi)) < 1. / self.n_ref)[0]
            chi_out = np.arcsin(self.n_ref * np.sin(chi[ind_out]))

            # normal direction at phi towards outside for limacon
            eta_out = np.angle(e_alpha_in[ind_out] - e_alpha_refl[ind_out])
            # absolute direction of trajectory
            theta = eta_out + chi_out
            e_alpha_out = np.exp(1j * theta)

            num_points_outside = int(
                dist_max_outside / dist_max * points_per_max_time
            )

            # needed to select correct weight for each point
            weight_filter = np.repeat(np.arange(len(ind_out)),
                                      num_points_outside)
            weight_filter = weight_filter.reshape(len(ind_out),
                                                  num_points_outside)

            cell_index = self._determine_cell_index(s[ind_out], p[ind_out])

            for _ in range(factor_outside):
                dist = rng.uniform(0, dist_max_outside, (len(ind_out),
                                                         num_points_outside))
                # distribute points along transmitted ray
                z_out = z[ind_out, np.newaxis] \
                    + e_alpha_out[:, np.newaxis] * dist
                x_points = z_out.real
                y_points = z_out.imag

                # use symmetry
                x_points, y_points = self._apply_symmetry_xy(x_points, y_points)

                # construct measures for each gamma
                for i, gamma_i in enumerate(gammas):
                    if gamma_i == self.gamma_nat:
                        mu = self.mu_nat
                    elif gamma_i == self.gamma_inv:
                        mu = self.mu_inv
                    else:
                        mu = self.mu[i]

                    weight = mu[cell_index][weight_filter]
                    # Fresnel transmission
                    weight *= self.fresnel_transmission(
                                                p[ind_out])[:, np.newaxis]
                    # factor due to emulation of Fresnel law by trajectories
                    # cos(chi_out):
                    weight *= np.sqrt(
                        1.0 - self.n_ref**2 * np.sin(chi[ind_out]) ** 2
                    )[:, np.newaxis]
                    weight /= np.cos(chi[ind_out])[:, np.newaxis]
                    # conditional invariance (forward in time)
                    weight *= np.exp(gamma_i * dist)

                    hist = np.histogram2d(
                        y_points.flatten(),
                        x_points.flatten(),
                        weights=weight.flatten(),
                        range=(region[2:], region[:2]),
                        bins=(n_y, n_x),
                    )[0]

                    # compensate factor outside in histogram statistic
                    mu_position[i] += hist / factor_outside

        # normalize to mean 1 inside of cavity
        x_center, x_step = np.linspace(
            *region[:2], n_x, endpoint=False, retstep=True
        )
        x_center += x_step / 2
        y_center, y_step = np.linspace(
            *region[2:], n_y, endpoint=False, retstep=True
        )
        y_center += y_step / 2
        X, Y = np.meshgrid(x_center, y_center)
        rho = np.sqrt(X**2 + Y**2)
        phi = np.angle(X + 1j*Y)

        rho_boundary, _ = self.rho_of_phi(phi)
        # inside cavity boundary:
        mask = rho <= rho_boundary
        mu_position /= np.mean(mu_position[:, mask],
                               axis=1)[:, np.newaxis, np.newaxis]

        if self.polarization == 'TM':
            self.mu_nat_position = mu_position[-2]
            self.mu_inv_position = mu_position[-1]
            self.mu_position = mu_position[:-2]
        else:
            self.mu_nat_position = mu_position[-1]
            self.mu_position = mu_position[:-1]


class RayUlamLimacon(RayUlamCavity):
    def __init__(self, epsilon, **kwargs):
        """Class for computing the conditionally invariant measure of
        a limacon cavity.

        Additional parameters:

        Parameters
        ----------
        epsilon : float
        """
        self.epsilon = epsilon

        super().__init__(**kwargs)

        # use symmetry in s-direction and reset grids
        self.q_range = (0, self.length/2)
        self._initial_points_grid()
        self._phi_grids()

    def rho_of_phi(self, phi):
        """Determine polar radius from polar angle phi, as well as derivative
        for limacon.

        Parameters
        ----------
        phi : np.ndarray
            polar angle.

        Returns
        -------
        rho : np.ndarray
            polar radius.
        drho : np.ndarray
            derivative drho_dphi.
        """
        rho = 1. + self.epsilon * np.cos(phi)
        drho =   - self.epsilon * np.sin(phi)
        return rho, drho

    def next_reflection_phi(self, phi0, p0, use_symmetry=True):
        """Find next reflection on boundary from current reflection point.

        Parameters
        ----------
        phi0 : np.ndarray
            Polar coordinate of boundary point.
        p0 : np.ndarray
            Projection of normalized momentum on tangent.
        use_symmetry : bool, optional
            If True, use symmetry of the cavity, i.e. phi1 in [0, pi).

        Returns
        -------
        phi1 : np.ndarray
            Polar coordinate in [0, 2pi) of boundary point at next reflection.
            If use_symmetry=True (default): phi1 in [0, pi)
        p1 : np.ndarray
            Projection of normalized momentum on tangent after next reflection.
        time : np.ndarray
            Time between reflections.
        """
        return self._next_reflection_phi_numba(phi0, p0, self.epsilon, use_symmetry)

    @staticmethod
    @njit(cache=True)
    def _next_reflection_phi_numba(phi0, p0, epsilon, use_symmetry=True):
        """See self.next_reflection_phi() for docstring."""
        # initialze time array
        time = np.zeros(np.shape(phi0))

        # angle from normal direction
        chi0 = np.arcsin(p0)
        # polar radius
        rho0 = 1. + epsilon * np.cos(phi0)
        # position
        z0 = rho0 * np.exp(1.j * phi0)
        # normal direction at phi0
        eta0 = np.pi + phi0 + np.angle(1. + epsilon * np.exp(1.j * phi0))
        # absolute direction of trajectory to x-axis
        alpha0 = eta0 - chi0

        # 3rd order polynomial for next reflection (excluding initial one)
        # see notes RK
        D = rho0 * np.cos(phi0 - alpha0)
        B = 2. * D - epsilon * np.cos(alpha0)
        Q = B**2 / 9. - (2. * rho0 - 1.) / 3.
        R = - B**3 / 27. + B * (rho0 + 1.) / 3. - D
        diff = R**2 - Q**3
        # -1.e-16 avoids unwanted reflection at origin:
        ind_3 = np.where(diff <= -1.e-16)[0]
        ind_1 = np.where(diff >  -1.e-16)[0]
        if np.size(ind_3):
            theta = np.arccos(R[ind_3] / Q[ind_3]**1.5)
            t = -2. * np.sqrt(Q[ind_3][:, np.newaxis]) \
                * np.cos((theta[:, np.newaxis] + np.arange(3) * 2. * np.pi) / 3.) \
                - 2. / 3. * B[ind_3][:, np.newaxis]
            t = np.where(t < 0, np.inf, t)
            for i, j in enumerate(ind_3):
                time[j] = np.min(t[i])
            # Loop could be replaced by (not yet supported by numba,
            # see https://github.com/numba/numba/issues/1269):
            # time[ind_3] = np.min(t, axis=1)
        if np.size(ind_1):
            A = - np.sign(R[ind_1]) * (np.abs(R[ind_1])
                                       + np.sqrt(np.abs(diff[ind_1])))**(1./3.)
            time[ind_1] = A + Q[ind_1] / A - 2. / 3. * B[ind_1]

        # new: position, polar angle, normal_direction, reflection angle
        z1 = z0 + time * np.exp(1.j * alpha0)
        phi1 = np.angle(z1)
        eta1 = np.pi + phi1 + np.angle(1. + epsilon * np.exp(1.j * phi1))
        chi1 = np.pi + alpha0 - eta1
        p1 = np.sin(chi1)
        phi1 = phi1 % (2. * np.pi)

        if use_symmetry:
            p1[phi1 > np.pi] *= -1
            phi1[phi1 > np.pi] = 2 * np.pi - phi1[phi1 > np.pi]

        return phi1, p1, time

    def _apply_symmetry_xy(self, x_points, y_points):
        """Apply symmetry of the cavity to points in position space.

        Parameters
        ----------
        x_points : np.ndarray
            x-coordinates of points.
        y_points : np.ndarray
            y-coordinates of points.

        Returns
        -------
        x_points : np.ndarray
            x-coordinates of points after symmetry.
        y_points : np.ndarray
            y-coordinates of points after symmetry.
        """
        y_points = np.abs(y_points)
        return x_points, y_points

